SHAM Beyond Clustering: New Tests of Galaxy-Halo Abundance Matching with Galaxy Groups

We construct mock catalogs of galaxy groups using subhalo abundance matching (SHAM) and undertake several new tests of the SHAM prescription for the galaxy-dark matter connection. All SHAM models we studied exhibit significant tension with galaxy groups observed in the Sloan Digital Sky Survey (SDSS). The SHAM prediction for the field galaxy luminosity function (LF) is systematically too dim, and the group galaxy LF systematically too bright, regardless of the details of the SHAM prescription. SHAM models connecting r-band luminosity, Mr, to Vacc, the maximum circular velocity of a subhalo at the time of accretion onto the host, faithfully reproduce galaxy group abundance as a function of richness, g(N). However, SHAM models connecting Mr with Vpeak, the peak value of Vmax over the entire merger history of the halo, over-predict galaxy group abundance. Our results suggest that no SHAM model can simultaneously reproduce the observed g(N) and two-point projected galaxy clustering. Nevertheless, we also report a new success of SHAM: an accurate prediction for Phi(m12), the abundance of galaxy groups as a function of magnitude gap m12, defined as the difference between the r-band absolute magnitude of the two brightest group members. We show that it may be possible to use joint measurements of g(N) and Phi(m12) to tightly constrain the details of the SHAM implementation. Additionally, we show that the hypothesis that the luminosity gap is constructed via random draws from a universal LF provides a poor description of the data, contradicting recent claims in the literature. Finally, we test a common assumption of the Conditional Luminosity Function (CLF) formalism, that the satellite LF need only be conditioned by the brightness of the central galaxy. We find this assumption to be well-supported by the observed Phi(m12).

==> ms.sh <==
set local=./

latex pgap.tex
bibtex pgap
latex pgap.tex
latex pgap.tex
dvips pgap.dvi -Ppdf -G0 -z -t letter
ps2pdf pgap.ps

